Volt-PF Control Mode for Distribution Feeder Voltage Management Under High Penetration of Distributed Energy Resources

Volt-VAr control is a popular method for mitigating overvoltage violations caused by high penetration of distributed energy resources (DERs) in distribution feeders. An inherent limitation of volt-VAr control is that the reactive power (Q) absorbed/injected by the DER is determined based only on the terminal voltage, without considering the active power (P) generated by the DER. This leads to an inequitable burden of Q support, in the sense that those DERs generating lower P, and hence contributing less to overvoltage issues, may be required to provide more than their share of $Q$ support. The resulting PF of these DERs is required to vary over a wide range, which many current DERs do not support. A new control scheme, namely volt-PF control, is proposed here where the Q support is inherently a function of both the voltage and $P$ from DERs, which alleviates the above concerns while limiting the PF variation within a narrow range of 0.9 to 1. The proposed scheme is validated through extensive static and dynamic simulations on a real, large (8000+ nodes) feeder with very high penetration (>200%) of DERs.The implementation of the new scheme in new and existing commercial hardware inverters is described.

==> barcharrating.m <==
X = categorical({'5 kW', '8 kW', '12 kW', '15 kW', '20 kW'});
X = reordercats(X,{'5 kW', '8 kW', '12 kW', '15 kW', '20 kW'}); 
y = [235, 412, 14, 1, 3];

% Creating the bar chart
bar(X, y)

% Adding labels and title
xlabel('Inverter ratings')
ylabel('Number of inverters')

